Atomic cluster expansion for quantum-accurate large-scale simulations of carbon

We present an atomic cluster expansion (ACE) for carbon that improves over available classical and machine learning potentials. The ACE is parameterized from an exhaustive set of important carbon structures at extended volume and energy range, computed using density functional theory (DFT). Rigorous validation reveals that ACE predicts accurately a broad range of properties of both crystalline and amorphous carbon phases while being several orders of magnitude more computationally efficient than available machine learning models. We demonstrate the predictive power of ACE on three distinct applications, brittle crack propagation in diamond, evolution of amorphous carbon structures at different densities and quench rates and nucleation and growth of fullerene clusters under high pressure and temperature conditions.

==> anc_files/dispersion_corrections.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "785db46e",
   "metadata": {},
   "source": [
    "# Choosing dispersion correction\n",
    "\n",
    "Since the ACE parametrization is fitted to PBE data, it does not consider long-range dispersion interactions that are important for many carbon structures. This notebook describes how it is possible to inlcude D2, D3 or D4 corrections by combining a lammps calculator with the desired dispersion correction.\n",
    "\n",
    "To use a lammps calculator, lammps is compiled with shared libraries, lammps python module: https://docs.lammps.org/Python_install.html and ML-PACE package: https://docs.lammps.org/Packages_details.html#pkg-ml-pace\n",
    "\n",
    "This can be done by following the steps:\n",
    "\n",
    "```\n",
    "mkdir build_lib\n",
    "cd build_lib\n",
    "cmake -D BUILD_SHARED_LIBS=ON -D BUILD_MPI=ON -D PKG_MPIIO=ON -D LAMMPS_EXCEPTIONS=yes -D PKG_MANYBODY=ON -D PKG_MISC=ON -D PKG_MISC=ON -D PKG_EXTRA-COMPUTE=ON -D PKG_EXTRA-DUMP=ON -D PKG_EXTRA-FIX=ON -D PKG_EXTRA-PAIR=ON -D PKG_ML-PACE=ON ../cmake\n",
    "make\n",
    "cp liblammps${SHLIB_EXT}* ../src \n",
    "cd ../src\n",
    "make install-python \n",
    "mkdir -p $CONDA_PREFIX/include/lammps\n",
    "cp library.h $CONDA_PREFIX/include/lammps\n",
    "cp liblammps${SHLIB_EXT}* $CONDA_PREFIX/lib/\n",
    "cd ..\n",
    "```\n",
    "\n",
    "If everyone is compiled properly, the python API of lammps can be tested:\n",
    "```\n",
    "from lammps import lammps\n",
    "lmp = lammps()\n",
    "```\n",
    "\n",
    "which should run witohut errors.\n",
    "\n",
    "Now, `ase.calculators.lammpslib/LAMMPSlib` can be used as an ASE calculator\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "105f69d5",
   "metadata": {},
   "outputs": [],
   "source": [
    "from ase.calculators.lammpslib import LAMMPSlib\n",
    "from ase import Atoms\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4ec44346",
   "metadata": {},
   "source": [
    "Define a graphite structure to make test calculations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "33971019",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_graphite(a0,c=6.7):\n",
    "    return Atoms(\"C4\", scaled_positions=[(0.00,0.00,0.00),(0.00,0.00,0.5),(0.33,0.67,0.0),(0.67,0.33,0.5)], \n",
    "           cell=[[a0, 0.0, 0.0], [-0.5 * a0, a0 * np.sqrt(3)/2, 0.0], [0.0, 0.0, c]],pbc=True)\n",
    "a0 = 2.4768\n",
    "graphite = get_graphite(a0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bda97999",
   "metadata": {},
   "source": [
    "## 1. Base ACE calculator \n",
    "\n",
    "The base ACE calculator ($ACE_{PBE}$) can be defined simply in lammps as following:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7068c600",
   "metadata": {},
   "outputs": [],
   "source": [
    "model = \"potential_file/c_ace.yace\"\n",
    "\n",
    "cmds = [\n",
    "    \"pair_style pace\",\n",
    "    \"pair_coeff * * %s C\"%model\n",
    "]\n",
    "\n",
    "calc_pace = LAMMPSlib(lmpcmds=cmds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "69e13082",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The pace energy is -9.04 eV/atom\n",
      "CPU times: user 141 ms, sys: 23.4 ms, total: 164 ms\n",
      "Wall time: 189 ms\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "\n",
    "graphite.calc = calc_pace\n",
    "\n",
    "pace_energy = graphite.get_potential_energy()/len(graphite)\n",
    "pace_energy\n",
    "\n",
    "print(\"The pace energy is %.2f eV/atom\"%(pace_energy))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5a3e9214",
   "metadata": {},
   "source": [
    "## D2\n",
    "\n",
    "The D2 correction is provided in the `potential_file` directory as a lammps `pair_style table` format. It can be readily merged with $ACE_{PBE}$ using `hybrid/overlay` pair_style of lammps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "b7a7eec3",
   "metadata": {},
   "outputs": [],
   "source": [
    "model = \"potential_file/c_ace.yace\"\n",
    "d2_table = \"potential_file/d2.table\"\n",
    "\n",
    "\n",
    "cmds = [\n",
    "    \"pair_style hybrid/overlay pace table linear 20000\",\n",
    "    \"pair_coeff * * pace %s C\"%model,\"pair_coeff * * table %s D2 9.0\"%d2_table\n",
    "]\n",
    "\n",
    "calc_d2 = LAMMPSlib(lmpcmds=cmds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "7238b584",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The total pace+d2 energy is -9.16 eV/atom\n",
      "CPU times: user 183 ms, sys: 48.2 ms, total: 231 ms\n",
      "Wall time: 166 ms\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "\n",
    "graphite.calc = calc_d2\n",
    "\n",
    "d2_energy = graphite.get_potential_energy()/len(graphite)\n",
    "\n",
    "print(\"The total pace+d2 energy is %.2f eV/atom\"%(d2_energy))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c17ae538",
   "metadata": {},
   "source": [
    "## D3\n",
    "\n",
    "The D3 implementation can be downloaded and installed directly from Grimme et al. https://dftd3.readthedocs.io/en/latest/"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "89b48bd2",
   "metadata": {},
   "outputs": [],
   "source": [
    "from dftd3.ase import DFTD3\n",
    "\n",
    "d3 = DFTD3(method=\"PBE\", damping=\"d3zero\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "299b40d8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The total energy is -9.13 eV/atom where D3 contribution is -0.09 eV/atom\n",
      "CPU times: user 4.08 s, sys: 114 ms, total: 4.19 s\n",
      "Wall time: 4 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "\n",
    "graphite.calc = d3\n",
    "d3_energy = graphite.get_potential_energy()/len(graphite)\n",
    "\n",
    "print(\"The total energy is %.2f eV/atom where D3 contribution is %.2f eV/atom\"%(pace_energy + d3_energy, d3_energy))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "78cc9322",
   "metadata": {},
   "source": [
    "## D4\n",
    "\n",
    "The D4 implementation can be downloaded and installed directly from Grimme et al. https://dftd4.readthedocs.io/en/latest/reference/ase.html\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "eac84abe",
   "metadata": {},
   "outputs": [],
   "source": [
    "from dftd4.ase import DFTD4\n",
    "\n",
    "d4 = DFTD3(method=\"PBE\", damping=\"d3zero\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "f682d49a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The total energy is -9.13 eV/atom where D4 contribution is -0.09 eV/atom\n",
      "CPU times: user 4 s, sys: 8.48 ms, total: 4.01 s\n",
      "Wall time: 4.03 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "\n",
    "graphite.calc = d4\n",
    "d4_energy = graphite.get_potential_energy()/len(graphite)\n",
    "\n",
    "print(\"The total energy is %.2f eV/atom where D4 contribution is %.2f eV/atom\"%(pace_energy + d4_energy, d4_energy))\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc_files/read_dataset.py <==
"""
The dataset is provided as a pandas pckl file which can be read in python using pandas.
The pckl was generated using pandas==1.4.3

The pckl file can be fitted directly to reproduce the potential with the pacemaker input script provided `fit_c_ACE.yaml`

In case of pandas compatibility issues, an extended xyz file can also be obtained by contacting Minaam Qamar: minaam.qamar@ruhr-uni-bochum.de
"""


import pandas as pd

df_training = pd.read_pickle("C_dataset.pckl.gzip",compression="gzip")
print(df_training.head())

